Metagame Autobalancing for Competitive Multiplayer Games

Automated game balancing has often focused on single-agent scenarios. In this paper we present a tool for balancing multi-player games during game design. Our approach requires a designer to construct an intuitive graphical representation of their meta-game target, representing the relative scores that high-level strategies (or decks, or character types) should experience. This permits more sophisticated balance targets to be defined beyond a simple requirement of equal win chances. We then find a parameterization of the game that meets this target using simulation-based optimization to minimize the distance to the target graph. We show the capabilities of this tool on examples inheriting from Rock-Paper-Scissors, and on a more complex asymmetric fighting game.

==> compile.sh <==
#!/bin/bash
VAR=main
rm -f $VAR.out $VAR.log $VAR.blg $VAR.bbl # Or however many of these you want
pdflatex -synctex=1 -shell-escape $VAR.tex
bibtex $VAR
pdflatex -shell-escape $VAR.tex
pdflatex -shell-escape $VAR.tex

